Browsix: Bridging the Gap Between Unix and the Browser

Applications written to run on conventional operating systems typically depend on OS abstractions like processes, pipes, signals, sockets, and a shared file system. Porting these applications to the web currently requires extensive rewriting or hosting significant portions of code server-side because browsers present a nontraditional runtime environment that lacks OS functionality. This paper presents Browsix, a framework that bridges the considerable gap between conventional operating systems and the browser, enabling unmodified programs expecting a Unix-like environment to run directly in the browser. Browsix comprises two core parts: (1) a JavaScript-only system that makes core Unix features (including pipes, concurrent processes, signals, sockets, and a shared file system) available to web applications; and (2) extended JavaScript runtimes for C, C++, Go, and Node.js that support running programs written in these languages as processes in the browser. Browsix supports running a POSIX shell, making it straightforward to connect applications together via pipes. We illustrate Browsix's capabilities via case studies that demonstrate how it eases porting legacy applications to the browser and enables new functionality. We demonstrate a Browsix-enabled LaTeX editor that operates by executing unmodified versions of pdfLaTeX and BibTeX. This browser-only LaTeX editor can render documents in seconds, making it fast enough to be practical. We further demonstrate how Browsix lets us port a client-server application to run entirely in the browser for disconnected operation. Creating these applications required less than 50 lines of glue code and no code modifications, demonstrating how easily Browsix can be used to build sophisticated web applications from existing parts without modification.

==> data/compile-meme-tsv.py <==
#!/usr/bin/python3

import json
import os
import statistics
import sys

DATA_DIR = './meme-original'

VERSIONS = {
    'chrome52': 'chrome-52.0.2743.116',
    'ff48': 'firefox-48.0',
}

DVERSIONS = {
    'chrome52': 'Chrome',
    'ff48': 'Firefox',
}

DEXPERIMENT = {
    'in-browser': 'Browsix',
    'to-localhost': 'remote',
}

def main():
    print('series\tdisplay\texperiment\tversion\trtt\tmean\tstdev')
    files = sorted([f for f in os.listdir(DATA_DIR) if f.endswith('.json')])
    for fname in files:
        with open(os.path.join(DATA_DIR, fname), 'r') as f:
            data = json.loads(f.read())
            series = fname[len('meme-'):len(fname) - len('.json')]
            browser = fname.split('-')[-1].split('.')[0]
            experiment = fname[len('meme-'):len(fname) - (1+len(browser)+len('.json'))]
            version = VERSIONS[browser]
            display = '%s (%s)' % (DEXPERIMENT[experiment], DVERSIONS[browser])
            if display == 'remote (Chrome)':
                display = 'remote'
            mean = statistics.mean(data)
            stdev = statistics.stdev(data)
            for rtt in [0, 25, 50, 100]:
                if experiment != 'in-browser':
                    dmean = mean + rtt
                else:
                    dmean = mean
                print('%s\t%s\t%s\t%s\t%s\t%s\t%s' % (series, display, experiment, version, rtt, dmean, stdev))
            # for d in data:
            #     print('%s\t%s\t%s' % (experiment, version, d))
            #sys.stderr.write('MEAN: %s\n' % )

    return 0

if __name__ == '__main__':
    sys.exit(main())


==> import_benchmarks.py <==
#!/usr/bin/env python

import argparse
import cmath
import csv
import os
import os.path
import re
import subprocess
import sys

# from rainbow
def make_reporter(verbosity, quiet, filelike):
    "Returns a function suitible for logging use."
    if not quiet:
        def report(level, msg, *args):
            "Log if the specified severity is <= the initial verbosity."
            if level <= verbosity:
                if len(args):
                    filelike.write(msg % args + '\n')
                else:
                    filelike.write('%s\n' % (msg,))
    else:
        def report(level, msg, *args):
            "/dev/null logger."
            pass
    return report

ERROR = 0
WARN = 1
INFO = 2
DEBUG = 3
log = make_reporter(DEBUG, False, sys.stderr)

def slurp(file_name):
    with open(file_name, 'r') as f:
        return f.read().strip()

def run_cmd(cmd):
    '''
    Runs a shell command, waits for it to complete, and returns stdout.
    '''
    call = subprocess.Popen(cmd, shell=True, stdout=subprocess.PIPE,
                            stderr=subprocess.PIPE)
    out, err = call.communicate()
    return (call.returncode, out, err)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('-out', '--outfile', default='data/hbench-os.tsv',
                        help='Output filename')
    parser.add_argument('TSV', nargs=1,
                        help='benchmark tsv to import')
    args = parser.parse_args()

    keys = slurp(args.TSV[0]).splitlines()[0].split('\t') + ['relative']

    with open(args.TSV[0], 'rb') as tsv_file:
        reader = csv.DictReader(tsv_file, delimiter='\t')
        rows = [row for row in reader]
        tests = set([row['test'] for row in rows])
        linux = [row for row in rows if row['system'] == 'linux-x86_64']

        linux_avgs = {}

        for test in tests:
            linux_results = [float(row['data']) for row in linux if row['test'] == test]
            linux_avgs[test] = sum(linux_results) / len(linux_results)

        for row in rows:
            data = float(row['data'])
            avg = linux_avgs[row['test']]
            row['relative'] = (data - avg) / avg

        with open(args.outfile, 'wb') as out_file:
            writer = csv.DictWriter(out_file, keys, delimiter='\t', lineterminator='\n')
            writer.writeheader()
            for row in rows:
                writer.writerow(row)

    return 0

if __name__ == '__main__':
    exit(main())


==> linecount.sh <==
#!/bin/bash

GOPHERJS_BASE='19e100e9652485a76176bc5fd2669f57d3a2743c'
EMSCRIPTEN_BASE='b0fdc8716e015ed7449dc14a499cb94d2850bf9a'
BROWSERFS_BASE='dd7e6657e4a93873098ee9bfd91606a7d83df079'

COUNT_KERNEL=`cloc src/kernel | grep 'SUM:' | awk '{print($5)}'`
COUNT_BROWSERFS=`cd ~/src/BrowserFS && git diff $BROWSERFS_BASE..HEAD | grep '^\+' | wc -l`

COUNT_SYSCALL_ONLY=`cloc src/browser-node/syscall.ts | grep 'TypeScript' | awk '{print($5)}'`
# emscripten + go use syscall-abi, but node doesn't
COUNT_SYSCALL=`cat lib/browser-node/syscall.js lib/syscall-api/syscall-api.js  | wc -l`

COUNT_NODEJS_RAW=`cloc src/browser-node/*.ts src/browser-node/binding/*.ts node-modified/lib/**/*.js | grep 'SUM:' | awk '{print($5)}'`
COUNT_NODEJS=`expr $COUNT_NODEJS_RAW - $COUNT_SYSCALL_ONLY`
COUNT_TABLE=`cat lib/syscall-api/table.js  | grep '^    sys_' | wc -l`
COUNT_GOPHERJS_RAW=`cd ~/src/github.com/gopherjs/gopherjs && git diff $GOPHERJS_BASE..HEAD | grep '^\+' | wc -l`
COUNT_GOPHERJS=`expr $COUNT_GOPHERJS_RAW - $COUNT_SYSCALL - $COUNT_TABLE`
COUNT_EMSCRIPTEN_RAW=`cd ~/src/emscripten && git diff $EMSCRIPTEN_BASE..HEAD | grep '^\+' | wc -l`
COUNT_EMSCRIPTEN=`expr $COUNT_EMSCRIPTEN_RAW - $COUNT_SYSCALL`
COUNT_TOTAL=`expr $COUNT_KERNEL + $COUNT_BROWSERFS + $COUNT_SYSCALL + $COUNT_GOPHERJS + $COUNT_EMSCRIPTEN + $COUNT_NODEJS`


echo "{Kernel}                  & $COUNT_KERNEL  \\\\"
echo "{BrowserFS modifications} & $COUNT_BROWSERFS    \\\\"
echo "{Shared syscall module}   & $COUNT_SYSCALL   \\\\"
echo "{Emscripten integration*} & $COUNT_EMSCRIPTEN  \\\\ %% full count: $COUNT_EMSCRIPTEN_RAW"
echo "\textit{(C/C++ support)}  &       \\\\"
echo "{GopherJS integration*}   & $COUNT_GOPHERJS   \\\\ %% full count: $COUNT_GOPHERJS_RAW"
echo "\textit{(Go support)}     &       \\\\"
echo "{Node.js integration*}    & $COUNT_NODEJS  \\\\ %% full count: $COUNT_NODEJS_RAW"
echo "\hline"
echo "{\textbf{\small{TOTAL}}}  & \textbf{$COUNT_TOTAL} \\\\"


==> r/getpid.r <==
library(ggplot2)
library(grid)
library(scales)

dat <- read.csv('../data/getpid.csv')

## dat$benchmark <- factor(dat$benchmark, ordered=TRUE, levels= c(
##   'blackscholes',
##   'bodytrack',
##   'canneal',
##   'dedup',
##   'facesim',
##   'ferret',
##   'fluidanimate',
##   'freqmine',
##   'raytrace',
##   'streamcluster',
##   'swaptions',
##   'vips',
##   'x264',
##   'mean'))

#dat <- subset(dat, benchmark != 'getpid - linux 4.6')

#dat$benchmark <- factor(dat$benchmark, ordered=TRUE)
#dat$benchmark <- sort(dat$benchmark)



#p <- ggplot(data=dat, aes(x=benchmark, y=overhead)) +
#  geom_bar(aes(fill=overhead_kind), stat='identity', position='dodge') +

p <- ggplot() +
  geom_bar(data=dat, aes(x=benchmark, y=normalized), stat='identity') +
  #ggtitle('getpid Latency Relative to RTT') +
  #scale_x_discrete('(implementation, environment) ') +
  scale_y_continuous('Normalized Latency') +
  scale_fill_grey('', start=0.8, end=0.3) +
  #scale_fill_brewer('', type = "seq", palette = 1) +
  theme_bw(10, 'Times') +
  theme(
      plot.title = element_text(size=10, face='bold'),
      strip.background = element_rect(color='dark gray', linetype=0.5),
      plot.margin = unit(c(0, 0, 0, 0), 'in'),
      panel.border = element_rect(colour='gray'),
      panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
      legend.position = 'bottom',
      legend.key = element_rect(color=NA),
      legend.key.size = unit(0.15, 'in'),
      legend.margin = unit(0, 'in'),
      axis.title.y = element_text(size=9),
      axis.text.x = element_text(angle = 45, hjust = 1)
  )

ggsave(p, filename='getpid.pdf', width=3.25, height=2.0)


==> r/hbench.r <==
library(ggplot2)
library(grid)
library(scales)

dat <- read.delim('../data/hbench-os.tsv', header = TRUE)

# exclude fork() for now - abysmal
#dat <- subset(dat, test != 'lat_proc_null_static')

dat <- subset(dat, system != 'linux-x86_64')

tests <- unique(dat$test)


#dat$relative <- (dat$data - ) / dat.link.means[overhead$benchmark]

## ggplot(tgc2, aes(x=dose, y=len, fill=supp)) + 
##     geom_bar(position=position_dodge(), stat="identity") +
##     geom_errorbar(aes(ymin=len-ci, ymax=len+ci),
##                   width=.2,                    # Width of the error bars
##                   position=position_dodge(.9))



#p <- ggplot(data=dat, aes(x=benchmark, y=overhead)) +
#  geom_bar(aes(fill=overhead_kind), stat='identity', position='dodge') +

p <- ggplot() +
    geom_bar(data=dat, aes(x=test, y=relative, fill=system), stat='identity', position=position_dodge()) +
    ## geom_errorbar(aes(ymin=data-se, ymax=data+se),
    ##               width=.2,                    # Width of the error bars
    ##               position=position_dodge(.9))

  #ggtitle('getpid Latency Relative to RTT') +
  scale_x_discrete('HBench-OS test') +
  scale_y_continuous('Relative Slowdown') +
  #scale_fill_brewer('', type = "seq", palette = 1) +
    theme_bw(10, 'Times') +
  theme(
      plot.title = element_text(size=10, face='bold'),
      strip.background = element_rect(color='dark gray', linetype=0.5),
      plot.margin = unit(c(0, 0, 0, 0), 'in'),
      panel.border = element_rect(colour='gray'),
      panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
      legend.position = 'bottom',
      legend.key = element_rect(color=NA),
      legend.key.size = unit(0.15, 'in'),
      legend.margin = unit(0, 'in'),
      axis.title.y = element_text(size=9),
      axis.text.x = element_text(angle = 45, hjust = 1)
  )

ggsave(p, filename='hbench.pdf', width=3.25, height=2.5)


==> r/meme.r <==
library(ggplot2)
library(grid)
library(scales)

dat <- read.delim('../data/meme.tsv', header = TRUE)

# exclude fork() for now - abysmal
#dat <- subset(dat, test != 'lat_proc_null_static')

#dat$sdmin <- dat$mean - dat$stdev
#dat$sdmax <- dat$mean + dat$stdev

tests <- unique(dat$experiment)


ffbrowsix <- subset(dat, series == 'in-browser-ff48')
ffremote <- subset(dat, series == 'to-localhost-ff48')
crbrowsix <- subset(dat, series == 'in-browser-chrome52')
crremote <- subset(dat, series == 'to-localhost-chrome52')


#dat$relative <- (dat$data - ) / dat.link.means[overhead$benchmark]

## ggplot(tgc2, aes(x=dose, y=len, fill=supp)) +
##     geom_bar(position=position_dodge(), stat="identity") +
##     geom_errorbar(aes(ymin=len-ci, ymax=len+ci),
##                   width=.2,                    # Width of the error bars
##                   position=position_dodge(.9))



#p <- ggplot(data=dat, aes(x=benchmark, y=overhead)) +
#  geom_bar(aes(fill=overhead_kind), stat='identity', position='dodge') +

p <- ggplot() +
    geom_line(data=ffbrowsix, aes(x=rtt, y=mean, colour=display), stat='identity') +
    #geom_line(data=ffremote, aes(x=rtt, y=mean, colour=display), stat='identity') +
    geom_line(data=crbrowsix, aes(x=rtt, y=mean, colour=display), stat='identity') +
    geom_line(data=crremote, aes(x=rtt, y=mean, colour=display), stat='identity') +
    ## geom_errorbar(aes(ymin=sdmin, ymax=sdmax),
    ##               width=.2,                    # Width of the error bars
    ##               position=position_dodge(.9)) +

  #ggtitle('getpid Latency Relative to RTT') +
  scale_x_continuous('Latency Between Browser and Server (ms)', expand = c(0, 0)) +
  scale_y_continuous('JSON HTTP Response Time (ms)', expand = c(0, 0)) +
  #scale_fill_brewer('', type = "seq", palette = 1) +
    theme_bw(10, 'Times') +
  theme(
      plot.title = element_text(size=10, face='bold'),
      strip.background = element_rect(color='dark gray', linetype=0.5),
      plot.margin = unit(c(.1, .1, 0, 0), 'in'),
      panel.border = element_rect(colour='gray'),
      panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
      legend.position = 'bottom',
      legend.key = element_rect(color=NA),
      legend.key.size = unit(0.15, 'in'),
      legend.margin = unit(0, 'in'),
      legend.title=element_blank(),
      axis.title.y = element_text(size=9),
      axis.text.x = element_text(angle = 45, hjust = 1)
  )

ggsave(p, filename='meme.pdf', width=3.25, height=2.5)


==> t500.py <==
#!/usr/bin/env python2.7

import sys
import requests

from bs4 import BeautifulSoup

FMT = 'http://www.alexa.com/topsites/countries;%d/US'

def main():
    for i in range(0, 20):
        r = requests.get(FMT % i)
        r.raise_for_status()
        soup = BeautifulSoup(r.text, 'html.parser')
        for li in soup.find_all('li', class_='site-listing'):
            n = int(li.find('div', class_='count').string)
            domain = li.find('p', class_='desc-paragraph').a['href'].replace('/siteinfo/', '')
            print '%d\t%s' % (n, domain)

if __name__ == '__main__':
    sys.exit(main())

